The $q$-extension of iterated integrals and nested sums in quantum field theory

Analytic calculations of zero- and single-scale quantities in perturbative quantum field theory result into special numbers and functions, the first of which have been revealed during the last decades. These are generalizations of the polylogarithm in form of Kummer-Poincar\'e iterative integrals over special alphabets and extensions thereof.With growing order in the coupling constant, the polylogarithms, Nielsen integrals, the iterated integrals over linear denominator terms, cyclotomic letters, letters induced by quadratic forms, square-root valued letters, and more general functions contribute. For the nested sums we consider nested harmonic sums, generalized harmonic sums, nested sums implied by quadratic forms, cyclotomic harmonic sums, and nested sums containing central binomials. We construct the $q$-extensions of these special functions and of the nested sums, which are associated to them by the series expansion at $x=0$, and their Mellin transform in the $q$-free case. These functions are expected to play a role in perturbative calculations in the case of $q$-deformed commutation relations. For the simpler function spaces closed form solutions are presented. For more involved alphabets we present the algorithmic steps leading to the $q$-extension for the individual cases. We also derive the determining differential and difference equations of these higher transcendental functions. The $q$-extended special functions are quite different form the corresponding $\mu$-extended functions.

==> anc/REC46.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(* Recurrence: Section 4.6. *)
   REC46 = {q^2*(-1 + q^n)*(-1 + q^(1 + n))^2*(-1 + q^(2 + n))*
   (72 + 368*q + 1416*q^2 + 4344*q^3 + 11660*q^4 + 27168*q^5 + 53018*q^6 + 
   86083*q^7 + 114400*q^8 + 123065*q^9 + 104994*q^10 + 69002*q^11 + 
   32782*q^12 + 9373*q^13 + 76*q^14 - 1292*q^15 - 553*q^16 - 69*q^17 + 
   15*q^18 + 48*q^(3 + n) + 96*q^(4 + n) - 224*q^(5 + n) - 2812*q^(6 + n) - 
   12408*q^(7 + n) - 35796*q^(8 + n) - 78782*q^(9 + n) - 138638*q^(10 + n) - 
   199141*q^(11 + n) - 234312*q^(12 + n) - 224203*q^(13 + n) - 
   172580*q^(14 + n) - 104854*q^(15 + n) - 48696*q^(16 + n) - 
   16251*q^(17 + n) - 3311*q^(18 + n) - 122*q^(19 + n) + 131*q^(20 + n) + 
   15*q^(21 + n) - 4*q^(22 + n) - 48*q^(7 + 2*n) - 192*q^(8 + 2*n) - 
   32*q^(9 + 2*n) + 2056*q^(10 + 2*n) + 9808*q^(11 + 2*n) + 
   27708*q^(12 + 2*n) + 56336*q^(13 + 2*n) + 88048*q^(14 + 2*n) + 
   108714*q^(15 + 2*n) + 108764*q^(16 + 2*n) + 90520*q^(17 + 2*n) + 
   64811*q^(18 + 2*n) + 41053*q^(19 + 2*n) + 23073*q^(20 + 2*n) + 
   10814*q^(21 + 2*n) + 3794*q^(22 + 2*n) + 749*q^(23 + 2*n) - 
   23*q^(24 + 2*n) - 34*q^(25 + 2*n) + 3*q^(26 + 2*n))*a[n] - 
 (-1 + q)*(-1 + q^(1 + n))*(-1 + q^(2 + n))*(-120 - 1080*q - 5168*q^2 - 
   17460*q^3 - 45444*q^4 - 95396*q^5 - 165630*q^6 - 241295*q^7 - 296374*q^8 - 
   305344*q^9 - 260765*q^10 - 180012*q^11 - 96179*q^12 - 35929*q^13 - 
   6286*q^14 + 2096*q^15 + 1916*q^16 + 601*q^17 + 54*q^18 - 15*q^19 - 
   24*q^(2 + n) + 176*q^(3 + n) + 2224*q^(4 + n) + 11324*q^(5 + n) + 
   38212*q^(6 + n) + 96228*q^(7 + n) + 191482*q^(8 + n) + 309965*q^(9 + n) + 
   413721*q^(10 + n) + 456140*q^(11 + n) + 411777*q^(12 + n) + 
   298364*q^(13 + n) + 166569*q^(14 + n) + 66470*q^(15 + n) + 
   16055*q^(16 + n) + 2240*q^(17 + n) + 2446*q^(18 + n) + 3112*q^(19 + n) + 
   1933*q^(20 + n) + 629*q^(21 + n) + 75*q^(22 + n) - 16*q^(23 + n) + 
   72*q^(4 + 2*n) + 512*q^(5 + 2*n) + 1752*q^(6 + 2*n) + 3896*q^(7 + 2*n) + 
   5692*q^(8 + 2*n) + 5560*q^(9 + 2*n) + 5586*q^(10 + 2*n) + 
   17005*q^(11 + 2*n) + 62122*q^(12 + 2*n) + 162187*q^(13 + 2*n) + 
   315020*q^(14 + 2*n) + 476317*q^(15 + 2*n) + 574562*q^(16 + 2*n) + 
   556147*q^(17 + 2*n) + 428760*q^(18 + 2*n) + 257339*q^(19 + 2*n) + 
   114013*q^(20 + 2*n) + 32543*q^(21 + 2*n) + 2891*q^(22 + 2*n) - 
   1812*q^(23 + 2*n) - 600*q^(24 + 2*n) + 65*q^(25 + 2*n) + 48*q^(26 + 2*n) - 
   3*q^(27 + 2*n) + 48*q^(7 + 3*n) + 96*q^(8 + 3*n) - 272*q^(9 + 3*n) - 
   2804*q^(10 + 3*n) - 12192*q^(11 + 3*n) - 37724*q^(12 + 3*n) - 
   94906*q^(13 + 3*n) - 204682*q^(14 + 3*n) - 384601*q^(15 + 3*n) - 
   626610*q^(16 + 3*n) - 876498*q^(17 + 3*n) - 1042051*q^(18 + 3*n) - 
   1047785*q^(19 + 3*n) - 887964*q^(20 + 3*n) - 632226*q^(21 + 3*n) - 
   376196*q^(22 + 3*n) - 185041*q^(23 + 3*n) - 73971*q^(24 + 3*n) - 
   23333*q^(25 + 3*n) - 5586*q^(26 + 3*n) - 945*q^(27 + 3*n) - 
   94*q^(28 + 3*n) + 3*q^(29 + 3*n) - 48*q^(11 + 4*n) - 240*q^(12 + 4*n) - 
   272*q^(13 + 4*n) + 1736*q^(14 + 4*n) + 11400*q^(15 + 4*n) + 
   38852*q^(16 + 4*n) + 94828*q^(17 + 4*n) + 182108*q^(18 + 4*n) + 
   287046*q^(19 + 4*n) + 381646*q^(20 + 4*n) + 435024*q^(21 + 4*n) + 
   428283*q^(22 + 4*n) + 363232*q^(23 + 4*n) + 262122*q^(24 + 4*n) + 
   157371*q^(25 + 4*n) + 75776*q^(26 + 4*n) + 27707*q^(27 + 4*n) + 
   6902*q^(28 + 4*n) + 903*q^(29 + 4*n) + 9*q^(30 + 4*n) + 3*q^(31 + 4*n))*
  a[1 + n] - (-1 + q^(2 + n))*(-120 - 960*q - 4376*q^2 - 13764*q^3 - 
   33648*q^4 - 67328*q^5 - 116874*q^6 - 184337*q^7 - 267151*q^8 - 
   353302*q^9 - 413021*q^10 - 411507*q^11 - 336143*q^12 - 215758*q^13 - 
   101485*q^14 - 29110*q^15 - 484*q^16 + 3853*q^17 + 1665*q^18 + 207*q^19 - 
   45*q^20 + 136*q^(2 + n) + 2000*q^(3 + n) + 10640*q^(4 + n) + 
   38100*q^(5 + n) + 104372*q^(6 + n) + 234280*q^(7 + n) + 452062*q^(8 + n) + 
   765101*q^(9 + n) + 1147419*q^(10 + n) + 1525798*q^(11 + n) + 
   1794807*q^(12 + n) + 1863124*q^(13 + n) + 1701134*q^(14 + n) + 
   1352186*q^(15 + n) + 917597*q^(16 + n) + 514020*q^(17 + n) + 
   224508*q^(18 + n) + 67652*q^(19 + n) + 8650*q^(20 + n) - 3135*q^(21 + n) - 
   1833*q^(22 + n) - 230*q^(23 + n) + 52*q^(24 + n) - 72*q^(4 + 2*n) - 
   1192*q^(5 + 2*n) - 7528*q^(6 + 2*n) - 32892*q^(7 + 2*n) - 
   108372*q^(8 + 2*n) - 287580*q^(9 + 2*n) - 633958*q^(10 + 2*n) - 
   1180211*q^(11 + 2*n) - 1886478*q^(12 + 2*n) - 2621139*q^(13 + 2*n) - 
   3207048*q^(14 + 2*n) - 3493218*q^(15 + 2*n) - 3410033*q^(16 + 2*n) - 
   2986055*q^(17 + 2*n) - 2329627*q^(18 + 2*n) - 1596070*q^(19 + 2*n) - 
   940722*q^(20 + 2*n) - 464008*q^(21 + 2*n) - 184533*q^(22 + 2*n) - 
   55330*q^(23 + 2*n) - 10792*q^(24 + 2*n) - 488*q^(25 + 2*n) + 
   414*q^(26 + 2*n) + 67*q^(27 + 2*n) - 15*q^(28 + 2*n) + 144*q^(6 + 3*n) + 
   520*q^(7 + 3*n) + 2240*q^(8 + 3*n) + 10424*q^(9 + 3*n) + 
   43264*q^(10 + 3*n) + 143744*q^(11 + 3*n) + 377752*q^(12 + 3*n) + 
   808126*q^(13 + 3*n) + 1441437*q^(14 + 3*n) + 2189834*q^(15 + 3*n) + 
   2879938*q^(16 + 3*n) + 3325957*q^(17 + 3*n) + 3412723*q^(18 + 3*n) + 
   3148753*q^(19 + 3*n) + 2642008*q^(20 + 3*n) + 2026215*q^(21 + 3*n) + 
   1408390*q^(22 + 3*n) + 865405*q^(23 + 3*n) + 450333*q^(24 + 3*n) + 
   188340*q^(25 + 3*n) + 58510*q^(26 + 3*n) + 11809*q^(27 + 3*n) + 
   1077*q^(28 + 3*n) - 48*q^(29 + 3*n) - 24*q^(30 + 3*n) + 9*q^(31 + 3*n) + 
   96*q^(9 + 4*n) + 240*q^(10 + 4*n) - 112*q^(11 + 4*n) - 4848*q^(12 + 4*n) - 
   26500*q^(13 + 4*n) - 90488*q^(14 + 4*n) - 235044*q^(15 + 4*n) - 
   492454*q^(16 + 4*n) - 854920*q^(17 + 4*n) - 1248407*q^(18 + 4*n) - 
   1554021*q^(19 + 4*n) - 1682644*q^(20 + 4*n) - 1628654*q^(21 + 4*n) - 
   1450799*q^(22 + 4*n) - 1209396*q^(23 + 4*n) - 933441*q^(24 + 4*n) - 
   645471*q^(25 + 4*n) - 382234*q^(26 + 4*n) - 185157*q^(27 + 4*n) - 
   69853*q^(28 + 4*n) - 19449*q^(29 + 4*n) - 3961*q^(30 + 4*n) - 
   741*q^(31 + 4*n) - 169*q^(32 + 4*n) - 13*q^(33 + 4*n) - 96*q^(13 + 5*n) - 
   384*q^(14 + 5*n) - 112*q^(15 + 5*n) + 3968*q^(16 + 5*n) + 
   19728*q^(17 + 5*n) + 57728*q^(18 + 5*n) + 122840*q^(19 + 5*n) + 
   204572*q^(20 + 5*n) + 277540*q^(21 + 5*n) + 319740*q^(22 + 5*n) + 
   326896*q^(23 + 5*n) + 309938*q^(24 + 5*n) + 278730*q^(25 + 5*n) + 
   235140*q^(26 + 5*n) + 178246*q^(27 + 5*n) + 116050*q^(28 + 5*n) + 
   61130*q^(29 + 5*n) + 24530*q^(30 + 5*n) + 6646*q^(31 + 5*n) + 
   880*q^(32 + 5*n) - 28*q^(33 + 5*n) + 6*q^(34 + 5*n))*a[2 + n] + 
 (-1 + q^(3 + n))*(-360 - 2880*q - 12408*q^2 - 37612*q^3 - 86784*q^4 - 
   158544*q^5 - 234022*q^6 - 281331*q^7 - 271273*q^8 - 199076*q^9 - 
   95063*q^10 - 3871*q^11 + 41511*q^12 + 42746*q^13 + 23365*q^14 + 
   6400*q^15 - 692*q^16 - 1361*q^17 - 535*q^18 - 69*q^19 + 15*q^20 + 
   88*q^(2 + n) + 2208*q^(3 + n) + 13072*q^(4 + n) + 49236*q^(5 + n) + 
   136480*q^(6 + n) + 298280*q^(7 + n) + 536078*q^(8 + n) + 
   806763*q^(9 + n) + 1024019*q^(10 + n) + 1088397*q^(11 + n) + 
   958650*q^(12 + n) + 687009*q^(13 + n) + 395415*q^(14 + n) + 
   187345*q^(15 + n) + 83247*q^(16 + n) + 45232*q^(17 + n) + 
   28342*q^(18 + n) + 14728*q^(19 + n) + 4779*q^(20 + n) + 380*q^(21 + n) - 
   414*q^(22 + n) - 130*q^(23 + n) + 16*q^(24 + n) - 48*q^(4 + 2*n) - 
   792*q^(5 + 2*n) - 5368*q^(6 + 2*n) - 22896*q^(7 + 2*n) - 
   72332*q^(8 + 2*n) - 180808*q^(9 + 2*n) - 374396*q^(10 + 2*n) - 
   656306*q^(11 + 2*n) - 989769*q^(12 + 2*n) - 1306238*q^(13 + 2*n) - 
   1538374*q^(14 + 2*n) - 1655932*q^(15 + 2*n) - 1641400*q^(16 + 2*n) - 
   1483582*q^(17 + 2*n) - 1187428*q^(18 + 2*n) - 814229*q^(19 + 2*n) - 
   463827*q^(20 + 2*n) - 213055*q^(21 + 2*n) - 77936*q^(22 + 2*n) - 
   23538*q^(23 + 2*n) - 6989*q^(24 + 2*n) - 2431*q^(25 + 2*n) - 
   720*q^(26 + 2*n) - 61*q^(27 + 2*n) + 15*q^(28 + 2*n) - 96*q^(7 + 3*n) + 
   352*q^(8 + 3*n) + 4160*q^(9 + 3*n) + 18416*q^(10 + 3*n) + 
   53072*q^(11 + 3*n) + 113884*q^(12 + 3*n) + 196364*q^(13 + 3*n) + 
   290634*q^(14 + 3*n) + 406606*q^(15 + 3*n) + 591960*q^(16 + 3*n) + 
   907729*q^(17 + 3*n) + 1347338*q^(18 + 3*n) + 1783020*q^(19 + 3*n) + 
   2009160*q^(20 + 3*n) + 1886598*q^(21 + 3*n) + 1458586*q^(22 + 3*n) + 
   918748*q^(23 + 3*n) + 465140*q^(24 + 3*n) + 186585*q^(25 + 3*n) + 
   59042*q^(26 + 3*n) + 15524*q^(27 + 3*n) + 4126*q^(28 + 3*n) + 
   1220*q^(29 + 3*n) + 264*q^(30 + 3*n) + 14*q^(31 + 3*n) - 6*q^(32 + 3*n) + 
   96*q^(10 + 4*n) + 192*q^(11 + 4*n) - 752*q^(12 + 4*n) - 
   5488*q^(13 + 4*n) - 16168*q^(14 + 4*n) - 28584*q^(15 + 4*n) - 
   26584*q^(16 + 4*n) + 6236*q^(17 + 4*n) + 51650*q^(18 + 4*n) + 
   35130*q^(19 + 4*n) - 139321*q^(20 + 4*n) - 487002*q^(21 + 4*n) - 
   898298*q^(22 + 4*n) - 1190335*q^(23 + 4*n) - 1235289*q^(24 + 4*n) - 
   1039082*q^(25 + 4*n) - 715921*q^(26 + 4*n) - 403370*q^(27 + 4*n) - 
   182866*q^(28 + 4*n) - 64609*q^(29 + 4*n) - 16551*q^(30 + 4*n) - 
   2484*q^(31 + 4*n) + 57*q^(32 + 4*n) + 110*q^(33 + 4*n) + 13*q^(34 + 4*n) + 
   48*q^(15 + 5*n) + 288*q^(16 + 5*n) + 320*q^(17 + 5*n) - 
   1496*q^(18 + 5*n) - 8944*q^(19 + 5*n) - 25916*q^(20 + 5*n) - 
   48424*q^(21 + 5*n) - 58952*q^(22 + 5*n) - 30654*q^(23 + 5*n) + 
   48504*q^(24 + 5*n) + 158830*q^(25 + 5*n) + 255107*q^(26 + 5*n) + 
   296181*q^(27 + 5*n) + 271888*q^(28 + 5*n) + 202387*q^(29 + 5*n) + 
   123159*q^(30 + 5*n) + 59999*q^(31 + 5*n) + 22599*q^(32 + 5*n) + 
   6011*q^(33 + 5*n) + 900*q^(34 + 5*n) + 6*q^(35 + 5*n) + 3*q^(36 + 5*n))*
  a[3 + n] + (-1 + q^(4 + n))^2*(120 + 960*q + 4304*q^2 + 13396*q^3 + 
   32232*q^4 + 62984*q^5 + 105214*q^6 + 157169*q^7 + 214133*q^8 + 
   267219*q^9 + 298621*q^10 + 288442*q^11 + 231149*q^12 + 146756*q^13 + 
   68703*q^14 + 19737*q^15 + 408*q^16 - 2561*q^17 - 1112*q^18 - 138*q^19 + 
   30*q^20 - 16*q^(2 + n) - 824*q^(3 + n) - 5304*q^(4 + n) - 
   20944*q^(5 + n) - 60844*q^(6 + n) - 141116*q^(7 + n) - 275704*q^(8 + n) - 
   466610*q^(9 + n) - 696107*q^(10 + n) - 921362*q^(11 + n) - 
   1082800*q^(12 + n) - 1125858*q^(13 + n) - 1027926*q^(14 + n) - 
   810747*q^(15 + n) - 539991*q^(16 + n) - 293352*q^(17 + n) - 
   123165*q^(18 + n) - 35659*q^(19 + n) - 4661*q^(20 + n) + 1202*q^(21 + n) + 
   680*q^(22 + n) + 62*q^(23 + n) - 18*q^(24 + n) - 48*q^(4 + 2*n) - 
   64*q^(5 + 2*n) + 1280*q^(6 + 2*n) + 9672*q^(7 + 2*n) + 38984*q^(8 + 2*n) + 
   112696*q^(9 + 2*n) + 256596*q^(10 + 2*n) + 483546*q^(11 + 2*n) + 
   778502*q^(12 + 2*n) + 1096234*q^(13 + 2*n) + 1376119*q^(14 + 2*n) + 
   1553773*q^(15 + 2*n) + 1581827*q^(16 + 2*n) + 1441155*q^(17 + 2*n) + 
   1154909*q^(18 + 2*n) + 795776*q^(19 + 2*n) + 456750*q^(20 + 2*n) + 
   210786*q^(21 + 2*n) + 74450*q^(22 + 2*n) + 19130*q^(23 + 2*n) + 
   3571*q^(24 + 2*n) + 715*q^(25 + 2*n) + 202*q^(26 + 2*n) + 
   41*q^(27 + 2*n) - 6*q^(28 + 2*n) + 96*q^(7 + 3*n) + 384*q^(8 + 3*n) + 
   80*q^(9 + 3*n) - 5504*q^(10 + 3*n) - 28464*q^(11 + 3*n) - 
   88832*q^(12 + 3*n) - 205144*q^(13 + 3*n) - 377800*q^(14 + 3*n) - 
   580716*q^(15 + 3*n) - 769834*q^(16 + 3*n) - 908420*q^(17 + 3*n) - 
   976694*q^(18 + 3*n) - 970182*q^(19 + 3*n) - 886193*q^(20 + 3*n) - 
   730870*q^(21 + 3*n) - 528120*q^(22 + 3*n) - 323448*q^(23 + 3*n) - 
   162660*q^(24 + 3*n) - 64739*q^(25 + 3*n) - 19521*q^(26 + 3*n) - 
   4120*q^(27 + 3*n) - 447*q^(28 + 3*n) + 71*q^(29 + 3*n) + 13*q^(30 + 3*n) - 
   96*q^(11 + 4*n) - 384*q^(12 + 4*n) - 64*q^(13 + 4*n) + 4160*q^(14 + 4*n) + 
   19760*q^(15 + 4*n) + 55672*q^(16 + 4*n) + 113032*q^(17 + 4*n) + 
   176864*q^(18 + 4*n) + 221204*q^(19 + 4*n) + 231692*q^(20 + 4*n) + 
   218182*q^(21 + 4*n) + 201174*q^(22 + 4*n) + 188210*q^(23 + 4*n) + 
   170329*q^(24 + 4*n) + 137193*q^(25 + 4*n) + 92977*q^(26 + 4*n) + 
   50316*q^(27 + 4*n) + 20736*q^(28 + 4*n) + 5897*q^(29 + 4*n) + 
   903*q^(30 + 4*n) + 6*q^(31 + 4*n) + 3*q^(32 + 4*n))*a[4 + n] - 
 2*(-1 + q^(4 + n))*(-1 + q^(5 + n))^3*(120 + 960*q + 4160*q^2 + 12660*q^3 + 
   29400*q^4 + 54296*q^5 + 81894*q^6 + 102833*q^7 + 108097*q^8 + 95053*q^9 + 
   69821*q^10 + 42312*q^11 + 21161*q^12 + 8752*q^13 + 3139*q^14 + 991*q^15 + 
   256*q^16 + 23*q^17 - 6*q^18 + 64*q^(2 + n) - 8*q^(3 + n) - 
   1144*q^(4 + n) - 6200*q^(5 + n) - 20116*q^(6 + n) - 48236*q^(7 + n) - 
   92916*q^(8 + n) - 148264*q^(9 + n) - 199547*q^(10 + n) - 
   225082*q^(11 + n) - 210680*q^(12 + n) - 160414*q^(13 + n) - 
   96956*q^(14 + n) - 44779*q^(15 + n) - 14693*q^(16 + n) - 2874*q^(17 + n) - 
   109*q^(18 + n) + 97*q^(19 + n) + 13*q^(20 + n) + 48*q^(4 + 2*n) + 
   144*q^(5 + 2*n) + 256*q^(6 + 2*n) + 360*q^(7 + 2*n) + 768*q^(8 + 2*n) + 
   3776*q^(9 + 2*n) + 14164*q^(10 + 2*n) + 37142*q^(11 + 2*n) + 
   71552*q^(12 + 2*n) + 106104*q^(13 + 2*n) + 124183*q^(14 + 2*n) + 
   115565*q^(15 + 2*n) + 85389*q^(16 + 2*n) + 48818*q^(17 + 2*n) + 
   20782*q^(18 + 2*n) + 5965*q^(19 + 2*n) + 897*q^(20 + 2*n) + 
   6*q^(21 + 2*n) + 3*q^(22 + 2*n))*a[5 + n],
 a[0] == 0, a[1] == 0, a[2] == -1/3*q/(1 + q)^3, 
 a[3] == (3 + 8*q + 11*q^2 + 12*q^3 + 9*q^4 + 4*q^5)/
   (6*(1 + q)^2*(1 + q + q^2)^3), 
 a[4] == (3 + q^2 - 10*q^3 - 8*q^4 - 6*q^5 + q^6 + 6*q^7 + 3*q^8 + 2*q^9)/
   (12*(1 + q)^3*(1 + q^2)^3*(1 + q + q^2)^2), 
 a[5] == (21 + 94*q + 262*q^2 + 560*q^3 + 982*q^4 + 1488*q^5 + 1981*q^6 + 
    2374*q^7 + 2552*q^8 + 2484*q^9 + 2161*q^10 + 1684*q^11 + 1146*q^12 + 
    680*q^13 + 334*q^14 + 138*q^15 + 41*q^16 + 10*q^17)/
   (24*(1 + q)^2*(1 + q^2)^2*(1 + q + q^2)^2*(1 + q + q^2 + q^3 + q^4)^3)}

